Hydrodynamic equations and near critical large deviations of active lattice gases

Using a path integral approach, we derive and study the hydrodynamic equations and large deviation functions for three active lattice gases. After a review of the path integral for master equations, we first look at a one dimensional model of motility induced phase separation (MIPS), re-deriving the large deviation function that was previously found through a mapping to the ABC model. After extracting the deterministic hydrodynamic equations from the large deviation function, we analyse them perturbatively near the MIPS critical point using a weakly non-linear analysis. Doing this we show that they reduce to equilibrium Model B very close to criticality, with non-equilibrium, or Active Model B terms emerging as we leave the critical region. The same type of weakly non-linear analysis is then applied to the full large deviation function, and we show that the near critical stationary probability distribution is given by the exponential of a $\phi^4$ free energy, as expected in ordinary equilibrium phase separation. Similar calculations are then done for the two other lattice gases one which is another MIPS model, and another which models flocking, and in both cases we find analogous results.

==> code/quorum_LDF_calculation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23911,        667]
NotebookOptionsPosition[     22817,        642]
NotebookOutlinePosition[     23211,        658]
CellTagsIndexPosition[     23168,        655]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Flocking", "Subsubsection",
 CellChangeTimes->{{3.920547055435103*^9, 
  3.9205470574223013`*^9}},ExpressionUUID->"b1e84fe0-ffbf-47ba-98c1-\
75c9db638c59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{"\[Rho]0", "+", 
    RowBox[{"r", "*", 
     RowBox[{"\[Rho]2", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], "*", 
     RowBox[{"\[Rho]3", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{"\[Rho]4", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"5", "/", "2"}], ")"}]}], "*", 
     RowBox[{"\[Rho]5", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "3"}], "*", 
     RowBox[{"\[Rho]6", "[", "x", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "r", "]"}], "*", 
     RowBox[{"m1", "[", "x", "]"}]}], "+", 
    RowBox[{"r", "*", 
     RowBox[{"m2", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], "*", 
     RowBox[{"m3", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{"m4", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"5", "/", "2"}], ")"}]}], "*", 
     RowBox[{"m5", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "3"}], "*", 
     RowBox[{"m6", "[", "x", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "r", "]"}], "*", 
     RowBox[{"\[Rho]b1", "[", "x", "]"}]}], "+", 
    RowBox[{"r", "*", 
     RowBox[{"\[Rho]b2", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], "*", 
     RowBox[{"\[Rho]b3", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{"\[Rho]b4", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"5", "/", "2"}], ")"}]}], "*", 
     RowBox[{"\[Rho]b5", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "3"}], "*", 
     RowBox[{"\[Rho]b6", "[", "x", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "r", "]"}], "*", 
     RowBox[{"mb1", "[", "x", "]"}]}], "+", 
    RowBox[{"r", "*", 
     RowBox[{"mb2", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], "*", 
     RowBox[{"mb3", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{"mb4", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"5", "/", "2"}], ")"}]}], "*", 
     RowBox[{"mb5", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"r", "^", "3"}], "*", 
     RowBox[{"mb6", "[", "x", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "r"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{"\[Rho]", ",", "x", ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Rho]", "*", 
        RowBox[{"D", "[", 
         RowBox[{"\[Rho]b", ",", "x"}], "]"}]}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"m", "*", 
        RowBox[{"D", "[", 
         RowBox[{"mb", ",", "x"}], "]"}]}], ",", "x"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "r"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{"m", ",", "x", ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Rho]", "*", 
        RowBox[{"D", "[", 
         RowBox[{"mb", ",", "x"}], "]"}]}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"m", "*", 
        RowBox[{"D", "[", 
         RowBox[{"\[Rho]b", ",", "x"}], "]"}]}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "mb"}], "-", "\[Beta]", "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "\[Rho]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "mb"}], "-", "\[Beta]", "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], ")"}]}], "-", 
         RowBox[{"m", " ", 
          RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "\[Rho]"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn\[Rho]b", "=", 
   RowBox[{
    RowBox[{"r", "*", 
     RowBox[{"D", "[", 
      RowBox[{"\[Rho]b", ",", "x", ",", "x"}], "]"}]}], "-", 
    RowBox[{"r", "*", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Rho]b", ",", "x"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{"r", "*", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"mb", ",", "x"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "mb"}], "-", "\[Beta]", "-", "\[Rho]", "+", 
        
        RowBox[{"\[Rho]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{"m", " ", 
         RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "mb"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "m", "+", "\[Rho]", "-", 
        RowBox[{"m", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"mb", "+", 
             RowBox[{"m", " ", 
              RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m", "-", "\[Rho]", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "m"}], "+", "\[Rho]"}], ")"}], " ", 
            RowBox[{"Cosh", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqnmb", "=", 
   RowBox[{
    RowBox[{"r", "*", 
     RowBox[{"D", "[", 
      RowBox[{"mb", ",", "x", ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{"\[Rho]b", ",", "x"}], "]"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{"mb", ",", "x"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "mb"}], "-", "\[Beta]", "-", "\[Rho]", "+", 
        
        RowBox[{"\[Rho]", " ", 
         RowBox[{"Cosh", "[", "\[Beta]", "]"}]}], "-", 
        RowBox[{"m", " ", 
         RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "mb"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"mb", "+", 
            RowBox[{"m", " ", 
             RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"mb", "+", 
                RowBox[{"m", " ", 
                 RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], ")"}]}]], " ", 
            "m"}], "+", "\[Rho]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"mb", "+", 
                RowBox[{"m", " ", 
                 RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], ")"}]}]], " ", 
            "\[Rho]"}]}], ")"}], " ", 
         RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "=", 
    RowBox[{
     RowBox[{"ArcSinh", "[", 
      RowBox[{"1", "/", "\[Rho]0"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", "r"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb1", "[", "x_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb2", "[", "x_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]b1", "[", "x_", "]"}], ":=", 
   RowBox[{"\[Rho]b10", "*", "0"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flip", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "\[Beta]"}], "]"}], "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"\[Rho]", "+", "m"}], ")"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Rho]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cosh", "[", "\[Beta]", "]"}], "-", "1"}], ")"}]}], "-", 
       RowBox[{"m", "*", 
        RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "mb"}], "]"}], "-", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "\[Beta]"}], "]"}], "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"\[Rho]", "-", "m"}], ")"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Rho]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cosh", "[", "\[Beta]", "]"}], "-", "1"}], ")"}]}], "+", 
       RowBox[{"m", "*", 
        RowBox[{"Sinh", "[", "\[Beta]", "]"}]}]}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "*", "mb"}], "]"}], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hamil", "=", 
   RowBox[{"flip", "+", 
    RowBox[{"\[Rho]b", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{"\[Rho]", ",", "x", ",", "x"}], "]"}]}], "+", 
    RowBox[{"mb", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{"mb", ",", "x", ",", "x"}], "]"}]}], "+", 
    RowBox[{"r", "*", "\[Rho]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Rho]b", ",", "x"}], "]"}], "^", "2"}], ")"}]}], "+", 
    RowBox[{"r", "*", "\[Rho]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"mb", ",", "x"}], "]"}], "^", "2"}], ")"}]}], "+", 
    RowBox[{"2", "*", "m", "*", "r", "*", 
     RowBox[{"D", "[", 
      RowBox[{"\[Rho]b", ",", "x"}], "]"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{"mb", ",", "x"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920547064167932*^9, 3.920547127612935*^9}, {
   3.9205472097087717`*^9, 3.920547372984487*^9}, {3.92054741625876*^9, 
   3.920547625633309*^9}, {3.920547685266281*^9, 3.920547808867947*^9}, {
   3.920547972849386*^9, 3.920547974892577*^9}, {3.920548042235977*^9, 
   3.920548042388163*^9}, {3.920548788049865*^9, 3.920548811098274*^9}, {
   3.9205488870068398`*^9, 3.920548887248959*^9}, {3.920548945570456*^9, 
   3.920548959657082*^9}, {3.9205492750951347`*^9, 3.9205492813421707`*^9}, {
   3.9205495167108173`*^9, 3.9205495439834633`*^9}, {3.920549620252638*^9, 
   3.920549620611669*^9}, {3.920549706272328*^9, 3.920549711723328*^9}, {
   3.9205498694479723`*^9, 3.920549925778969*^9}, {3.9205499940657454`*^9, 
   3.920550007110815*^9}, {3.920550042179476*^9, 3.920550044939816*^9}, 
   3.920550080189187*^9, {3.920550279401927*^9, 3.920550282383658*^9}, {
   3.9205503707285967`*^9, 3.920550370878635*^9}, {3.9205505820613127`*^9, 
   3.9205506009969788`*^9}, {3.920550644183934*^9, 3.920550646435886*^9}, {
   3.92055070352008*^9, 3.920550748907998*^9}, {3.920631445166226*^9, 
   3.920631466160521*^9}, {3.920631613973235*^9, 3.9206316142439833`*^9}, {
   3.9206320195560713`*^9, 3.9206320254848413`*^9}, {3.920632104749157*^9, 
   3.920632118426296*^9}, {3.942837549865033*^9, 3.94283757319685*^9}, {
   3.942837620480895*^9, 3.942837624130519*^9}, {3.942837663052558*^9, 
   3.942837680275552*^9}, {3.942837728454652*^9, 3.94283773174226*^9}, {
   3.9428377638365602`*^9, 3.942837767990299*^9}, {3.942837908485056*^9, 
   3.942837961088708*^9}, {3.942838043889637*^9, 3.942838081482642*^9}, {
   3.94283821151416*^9, 3.942838269653056*^9}, {3.9428383722681103`*^9, 
   3.942838385536221*^9}, {3.9428384391934977`*^9, 3.942838444488716*^9}, {
   3.942838480279726*^9, 3.9428385529457827`*^9}, {3.942838782187776*^9, 
   3.942838786000269*^9}, {3.942838824255591*^9, 3.942838827476203*^9}, {
   3.942838857974922*^9, 3.942838914276194*^9}, {3.9428389720024157`*^9, 
   3.942838974716106*^9}, 3.942839014849126*^9, {3.942839083027307*^9, 
   3.9428391039019413`*^9}, {3.9428391967286863`*^9, 
   3.9428392019612827`*^9}, {3.942839337751495*^9, 3.942839337982114*^9}},
 CellLabel->
  "In[2416]:=",ExpressionUUID->"e65f637d-393d-44c9-8033-ea8baa66ce83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{"eqn\[Rho]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"eqnm", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]0", ">", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"eqn\[Rho]b", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]0", ">", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{"eqnmb", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"hamil", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"\[Rho]0", ">", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU9IU3EAB/C5PYR5mDIdzEerNHIgM2JjmwwpnjhnaFIrOwxqS8radNWG
qelUPKwOanlQEfGQGAj2bDCWeegPhUphh43Rn73mBiqzXsxCxhoi2Pv+Dh8+
Za13rTfFIpHopADvNedFYvo0c6w4QFaG/n3F9g/5MTxDm7bwQuOjFKabqSw+
HDfmMHefPcCbKo7ihBu0s1IcvO0uwJcmxnqxuvjEAM7xiyxO1v0O4Rr9Aocr
5Zok/nXvO48T63Gyb2jgEE9HAtIfwqejZwuxo0VShC9UdypwSbuPxqNqgxrb
lk3kEWesCr+iq0/hx40+LY7LtnX47cVQDY705Gpxp3Pdgqt4TwNmu6RWPBz2
ksNzJTas6Z5vxbqQy43354/ewcHFlAd/tB704PKRJ/34+fsU2TuV/SI2pJnt
F5mfuHDFdkQi/IflyJx58ulVR5o5M6Z/hoN711kcTnwKYCXvX8Km2b/kNtd0
FL9mXLv4SiZvH6+8iVHXhOu7vXK80dFWio0vK+rxeb+qCT+gjl/Gnx1B8nLW
aMc3NN86sMJi9uCm1XPkWwZJH87KzOQ17c4gjr7reoj/AwDIMAU=
  "],
 CellLabel->
  "In[2441]:=",ExpressionUUID->"e32c1526-b5b6-4734-813e-20236dcb3efe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SuperscriptBox["\[Rho]2", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Rho]0", " ", 
   RowBox[{
    SuperscriptBox["\[Rho]b2", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.94283909204438*^9, 3.942839143916997*^9}, {
  3.94283917861903*^9, 3.9428392032618637`*^9}, {3.942839256657091*^9, 
  3.942839258499147*^9}, {3.942839301640739*^9, 3.942839348142972*^9}},
 CellLabel->
  "Out[2441]=",ExpressionUUID->"123c244c-9e1e-4fe2-87bc-502dbf3a55cb"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Rho]0", "2"]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[Rho]0"}], "-", 
      RowBox[{"ArcSinh", "[", 
       FractionBox["1", "\[Rho]0"], "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[Rho]0", "2"]}]]], " ", 
       RowBox[{"m2", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m1", "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"\[Rho]0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]0", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["\[Rho]0", "2"]}]], " ", 
             RowBox[{"ArcSinh", "[", 
              FractionBox["1", "\[Rho]0"], "]"}]}], "+", 
            RowBox[{"\[Rho]2", "[", "x", "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Rho]0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["\[Rho]0", "2"]}]]], " ", 
          SuperscriptBox["\[Rho]0", "2"], " ", 
          RowBox[{"mb4", "[", "x", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["\[Rho]0", "2"]}]]], " ", 
          RowBox[{"m1", "[", "x", "]"}], " ", 
          RowBox[{"\[Rho]3", "[", "x", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Rho]0", "+", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["1", "\[Rho]0"], "]"}]}]], " ", "\[Rho]0", " ", 
          RowBox[{
           SuperscriptBox["m2", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.94283909204438*^9, 3.942839143916997*^9}, {
  3.94283917861903*^9, 3.9428392032618637`*^9}, {3.942839256657091*^9, 
  3.942839258499147*^9}, {3.942839301640739*^9, 3.942839348145808*^9}},
 CellLabel->
  "Out[2442]=",ExpressionUUID->"fbf1ce90-97c4-4b4d-bd86-a82678591707"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Rho]0"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Rho]0", "2"]}]], "-", 
       RowBox[{"ArcCsch", "[", "\[Rho]0", "]"}]}]], " ", 
     RowBox[{"m1", "[", "x", "]"}], " ", 
     RowBox[{"mb3", "[", "x", "]"}]}], "\[Rho]0"]}], "+", 
  RowBox[{
   SuperscriptBox["\[Rho]b2", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{{3.94283909204438*^9, 3.942839143916997*^9}, {
  3.94283917861903*^9, 3.9428392032618637`*^9}, {3.942839256657091*^9, 
  3.942839258499147*^9}, {3.942839301640739*^9, 3.942839348154334*^9}},
 CellLabel->
  "Out[2443]=",ExpressionUUID->"d7782a47-58b2-4249-a958-3bf18e68bfab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.94283909204438*^9, 3.942839143916997*^9}, {
  3.94283917861903*^9, 3.9428392032618637`*^9}, {3.942839256657091*^9, 
  3.942839258499147*^9}, {3.942839301640739*^9, 3.9428393481651382`*^9}},
 CellLabel->
  "Out[2444]=",ExpressionUUID->"15d1c808-dbb2-47cc-82bb-c40584dcf4d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[Rho]0"}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Rho]0", "2"]}]], "-", 
     RowBox[{"ArcCsch", "[", "\[Rho]0", "]"}]}]], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Rho]0", "2"]}]], " ", 
   RowBox[{"ArcCsch", "[", "\[Rho]0", "]"}], " ", 
   RowBox[{"m1", "[", "x", "]"}], " ", 
   RowBox[{"mb3", "[", "x", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[Rho]0"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Rho]0", "2"]}]], "-", 
      RowBox[{"ArcCsch", "[", "\[Rho]0", "]"}]}]], " ", 
    RowBox[{"mb3", "[", "x", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"m1", "[", "x", "]"}], "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Rho]0", "3"], " ", 
       RowBox[{"mb3", "[", "x", "]"}]}], "+", 
      RowBox[{"3", " ", "\[Rho]0", " ", 
       RowBox[{"m1", "[", "x", "]"}], " ", 
       RowBox[{"\[Rho]2", "[", "x", "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Rho]0", "2"]}]], "+", 
  RowBox[{"\[Rho]0", " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["\[Rho]b2", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"\[Rho]b2", "[", "x", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Rho]2", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.94283909204438*^9, 3.942839143916997*^9}, {
  3.94283917861903*^9, 3.9428392032618637`*^9}, {3.942839256657091*^9, 
  3.942839258499147*^9}, {3.942839301640739*^9, 3.942839348949072*^9}},
 CellLabel->
  "Out[2445]=",ExpressionUUID->"58f588ae-0108-468c-b731-616f7259224a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 688},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"97a0284a-1685-4b71-8f69-7e394e1dcc7f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 45, "Subsubsection",ExpressionUUID->"b1e84fe0-ffbf-47ba-98c1-75c9db638c59"],
Cell[744, 27, 14087, 393, 651, "Input",ExpressionUUID->"e65f637d-393d-44c9-8033-ea8baa66ce83"],
Cell[CellGroupData[{
Cell[14856, 424, 1872, 47, 115, "Input",ExpressionUUID->"e32c1526-b5b6-4734-813e-20236dcb3efe"],
Cell[16731, 473, 614, 14, 34, "Output",ExpressionUUID->"123c244c-9e1e-4fe2-87bc-502dbf3a55cb"],
Cell[17348, 489, 2366, 64, 103, "Output",ExpressionUUID->"fbf1ce90-97c4-4b4d-bd86-a82678591707"],
Cell[19717, 555, 839, 21, 59, "Output",ExpressionUUID->"d7782a47-58b2-4249-a958-3bf18e68bfab"],
Cell[20559, 578, 324, 5, 34, "Output",ExpressionUUID->"15d1c808-dbb2-47cc-82bb-c40584dcf4d6"],
Cell[20886, 585, 1903, 53, 117, "Output",ExpressionUUID->"58f588ae-0108-468c-b731-616f7259224a"]
}, Open  ]]
}, Open  ]]
}
]
*)


